Measurement of $\sin^2\theta^{\rm lept}_{\rm eff}$ using $e^+e^-$ pairs from $\gamma^*/Z$ bosons produced in $p\bar{p}$ collisions at a center-of-momentum energy of 1.96 TeV

At the Fermilab Tevatron proton-antiproton ($p\bar{p}$) collider, Drell-Yan lepton pairs are produced in the process $p \bar{p} \rightarrow e^+e^- + X$ through an intermediate $\gamma^*/Z$ boson. The forward-backward asymmetry in the polar-angle distribution of the $e^-$ as a function of the $e^+e^-$-pair mass is used to obtain $\sin^2\theta^{\rm lept}_{\rm eff}$, the effective leptonic determination of the electroweak-mixing parameter $\sin^2\theta_W$. The measurement sample, recorded by the Collider Detector at Fermilab (CDF), corresponds to 9.4~fb$^{-1}$ of integrated luminosity from $p\bar{p}$ collisions at a center-of-momentum energy of 1.96 TeV, and is the full CDF Run II data set. The value of $\sin^2\theta^{\rm lept}_{\rm eff}$ is found to be $0.23248 \pm 0.00053$. The combination with the previous CDF measurement based on $\mu^+\mu^-$ pairs yields $\sin^2\theta^{\rm lept}_{\rm eff} = 0.23221 \pm 0.00046$. This result, when interpreted within the specified context of the standard model assuming $\sin^2 \theta_W = 1 - M_W^2/M_Z^2$ and that the $W$- and $Z$-boson masses are on-shell, yields $\sin^2\theta_W = 0.22400 \pm 0.00045$, or equivalently a $W$-boson mass of $80.328 \pm 0.024 \;{\rm GeV}/c^2$.

==> anc/aaareadme <==
Contents of tarball
-------------------
1. aaareadme: this file
2. emuFitNNPDF30.dat
     Fit parameters for the combination of the electron and muon channel
     $A_{\rm fb}$ results. Table layout per line entry:
       a) NNPDF 3.0 ensemble PDF number per LHAPDF 6 convention (1-100)
       b) Fit $\chi^2$ over the 31 mass bins of the $A_{\rm fb}$ measurements
       c) Fit value of $\sin^2\theta_W$
       d) Combined measurement uncertainty ($\sigma$)
     
     
    


==> anc/emuFitNNPDF30.dat <==
1 34.704226 0.22381758 0.00042000617
2 37.313431 0.22390698 0.00041481334
3 36.156118 0.22421868 0.00041056791
4 35.595179 0.22390672 0.00041977757
5 35.52386 0.22400798 0.00041263057
6 36.17297 0.22416545 0.0004073016
7 36.223619 0.22398046 0.00040929962
8 36.362931 0.22417744 0.00040825587
9 39.422396 0.22408984 0.00040233065
10 36.403762 0.2238761 0.00042003173
11 36.14756 0.22409355 0.00041237764
12 35.892521 0.22387061 0.00041572338
13 39.164078 0.2243057 0.00040193066
14 36.11282 0.22409046 0.00041008686
15 38.813662 0.22418591 0.00040932157
16 40.095642 0.22420819 0.00040846004
17 35.534828 0.22406635 0.00040754568
18 36.012787 0.22384356 0.00041874131
19 35.75519 0.22398712 0.00041080725
20 36.454989 0.22383366 0.00041375631
21 36.349298 0.22405438 0.0004133747
22 35.401643 0.22422345 0.00040631561
23 35.873781 0.22416329 0.00041008763
24 37.192856 0.22405907 0.00040837538
25 36.930226 0.22410589 0.000411176
26 34.98851 0.22403292 0.00041546583
27 36.421415 0.2241271 0.00040417551
28 39.803608 0.22434649 0.0004049487
29 36.015959 0.22418024 0.00040859682
30 48.454444 0.22442653 0.00039803814
31 34.697763 0.2237597 0.00041595137
32 35.195901 0.22401633 0.00041767373
33 36.345896 0.22403933 0.00041846421
34 35.644066 0.22402888 0.00041303225
35 36.734576 0.22406215 0.00041545778
36 37.150305 0.22348129 0.0004273506
37 38.424379 0.22406619 0.00041357862
38 37.483952 0.2234559 0.00042496109
39 47.623737 0.22366428 0.00042777212
40 40.116844 0.22423254 0.00040793628
41 35.507503 0.22401345 0.00040944539
42 34.974483 0.22392633 0.00041392577
43 46.127136 0.22365701 0.00042754184
44 36.545699 0.22415287 0.00040704459
45 36.280925 0.22411051 0.00040956186
46 40.756967 0.2243497 0.00040660251
47 36.1494 0.22396605 0.00041481745
48 37.897921 0.22399189 0.00041790839
49 58.813098 0.22340558 0.00043370976
50 41.536903 0.22437233 0.00040255782
51 40.363944 0.22387478 0.00041563125
52 41.197239 0.22394304 0.00041347416
53 34.921437 0.22402498 0.00040966671
54 36.302165 0.22395442 0.00041986004
55 35.022025 0.2239172 0.00041665234
56 59.741464 0.22346388 0.0004301095
57 36.655962 0.22382448 0.00041903853
58 36.856271 0.22428434 0.00040520158
59 36.143403 0.22393268 0.00041907676
60 37.437172 0.22415379 0.00041124653
61 46.680745 0.22443877 0.00039249909
62 38.000494 0.22409635 0.00041051094
63 36.42592 0.22398102 0.00041312756
64 35.216485 0.22387126 0.00041388152
65 36.212024 0.2240147 0.00041274111
66 35.429361 0.22401244 0.00041194444
67 34.857408 0.22406734 0.00041162376
68 35.496033 0.2239522 0.00041600258
69 35.510881 0.22405285 0.00041060525
70 36.409811 0.22414725 0.00040842724
71 37.830029 0.22399005 0.00041607404
72 35.836013 0.22340487 0.00042579038
73 37.836743 0.22414732 0.00040591575
74 38.630456 0.22373442 0.0004255063
75 36.373134 0.2239757 0.00041536667
76 46.935241 0.22430302 0.00040270305
77 36.560296 0.22397725 0.00041511763
78 36.005415 0.22423948 0.00041012706
79 38.590789 0.22383052 0.00041677383
80 36.36445 0.22417745 0.00040683205
81 35.567698 0.22379144 0.0004188926
82 36.70435 0.22399411 0.00041780782
83 37.283053 0.22390373 0.00041856309
84 35.399233 0.22386675 0.00041425547
85 45.988285 0.22354665 0.0004274356
86 34.860032 0.2241733 0.00040551374
87 40.557871 0.22385524 0.00041773675
88 35.090718 0.22403641 0.00041508543
89 39.350437 0.22404151 0.00041326623
90 50.774094 0.22426625 0.00040119479
91 40.640265 0.22395916 0.0004162614
92 35.136638 0.22396601 0.0004102008
93 36.347872 0.22391681 0.00041599772
94 56.281999 0.22446141 0.00040070486
95 36.140105 0.22397244 0.00041543823
96 35.386199 0.22408165 0.00040641718
97 35.642427 0.22419466 0.00040798311
98 38.205757 0.22422924 0.00039953636
99 42.887961 0.22377797 0.00042127295
100 35.85956 0.22404707 0.00041208027

